System-Design Optimization of a Single-Transmitter, Single-Fiber QKD-based ITS Communication Link

Deploying QKD-based secure communication at scale requires reducing duplicated optical hardware while preserving the rate of protected user data. Earlier studies established the physical feasibility of carrying CV-QKD and classical signals over shared infrastructure, motivating a quantitative comparison between optical hardware savings and the OTP-encrypted rate. We perform this comparison by defining the secure communication rate (SCR) as the rate jointly supported by secret-key generation and classical transport, and using it to optimize a shared discrete-modulation CV-QKD link. The model combines a binomial 64-QAM security bound with a trusted receiver, protocol traffic, spectral leakage - optical power leaking into the quantum receive band - and Raman scattering. At 25 km, the asymptotic model gives an optimized SCR of 12.079 Mbps, compared with 12.095 Mbps for a separated-link reference, while reducing the transmitter and fiber counts from two to one each in the modeled direction. Increasing channel separation suppresses spectral leakage, but the resulting SCR gain diminishes once receiver bandwidth limits the rate. Under the adopted receiver-noise law, increasing the bandwidth budget from 350 to 750 MHz raises the projected 25-km SCR to 24.535 Mbps despite higher trusted electronic noise. For the studied metropolitan link, sharing saves optical resources with little rate loss, while receiver-bandwidth improvements provide greater benefit than further spectral separation. Together, these results suggest an integration path: share the transmitter and fiber, limit unwanted classical power in the quantum receive band, and increase usable receiver bandwidth where the noise budget permits.

==> simulations/build_figures.py <==
#!/usr/bin/env python3
"""Generate the publication distance-dependence figure from committed results."""
from pathlib import Path
import sys

import matplotlib.pyplot as plt
import pandas as pd

ROOT = Path(__file__).resolve().parents[1]
HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))

from plot_style import (  # noqa: E402
    COLORS,
    PANEL_BOX,
    TWO_COLUMN_FIGSIZE,
    apply_publication_style,
)

R = ROOT / "results"
F = ROOT / "figures"
F.mkdir(exist_ok=True)

apply_publication_style()

distance = pd.read_csv(R / "distance_joint_optimization.csv").sort_values("L_km")

fig, axes = plt.subplots(
    1, 2, figsize=TWO_COLUMN_FIGSIZE, constrained_layout=True,
)

ax = axes[0]
ax.semilogy(distance.L_km, 1e3 * distance.xi_leak_SNU,
            marker="s", color=COLORS["blue"], label=r"$\xi_{\rm leak}$")
ax.semilogy(distance.L_km, 1e3 * distance.xi_Raman_SNU,
            marker="^", color=COLORS["orange"], label=r"$\xi_{\rm Raman}$")
ax.set_xlabel("Fiber length (km)")
ax.set_ylabel("Excess noise (mSNU)")
ax.set_xlim(24, 101)
ax.grid(True, which="both", alpha=0.25)
ax.legend(frameon=False, loc="upper left", bbox_to_anchor=(0.12, 0.98))
ax.text(0.02, 0.96, "(a)", transform=ax.transAxes, va="top",
        fontweight="bold", bbox=PANEL_BOX)

ax = axes[1]
ax.semilogy(distance.L_km, distance.SKR_sep_Mbps,
            marker="o", color=COLORS["blue"], label="Separated SKR")
ax.semilogy(distance.L_km, distance.SCR_Mbps,
            marker="s", color=COLORS["orange"], linestyle="--",
            label="Shared SCR")
ax.set_xlabel("Fiber length (km)")
ax.set_ylabel("Rate (Mbit/s)")
ax.set_xlim(24, 101)
ax.set_ylim(top=20.0)
ax.grid(True, which="both", alpha=0.25)
ax.legend(frameon=False, loc="upper right")
ax.text(0.02, 0.96, "(b)", transform=ax.transAxes, va="top",
        fontweight="bold", bbox=PANEL_BOX)

fig.savefig(F / "fig5_noise_and_rate_distance.pdf", bbox_inches="tight")
fig.savefig(F / "fig5_noise_and_rate_distance.png", dpi=300, bbox_inches="tight")
plt.close(fig)

from run_receiver_bandwidth_codesign import make_figure as make_receiver_figure  # noqa: E402


receiver = pd.read_csv(R / "receiver_bandwidth_codesign_25km.csv")
make_receiver_figure(receiver)


print("Figures generated.")


==> simulations/build_frequency_layout.py <==
#!/usr/bin/env python3
"""Build the explanatory frequency-layout schematic used in the manuscript."""
from __future__ import annotations

from pathlib import Path
import sys

import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, Rectangle

HERE = Path(__file__).resolve().parent
ROOT = HERE.parent
sys.path.insert(0, str(HERE))

from plot_style import COLORS, apply_publication_style  # noqa: E402


def _double_arrow(ax, x0, x1, y, label, dy=0.06, color="#333333"):
    arrow = FancyArrowPatch(
        (x0, y), (x1, y), arrowstyle="<->", mutation_scale=8,
        linewidth=0.9, color=color,
    )
    ax.add_patch(arrow)
    ax.text((x0 + x1) / 2, y + dy, label, ha="center", va="bottom",
            color=color)


def build_figure() -> None:
    """Create a compact two-panel vector schematic with manuscript styling."""
    apply_publication_style()
    fig, axes = plt.subplots(1, 2, figsize=(7.15, 2.35), constrained_layout=True)

    # Panel (a): shared-transmitter equivalent-baseband allocation.
    ax = axes[0]
    q0, q1 = 0.45, 2.25
    c0, c1 = 3.55, 6.40
    outer0, outer1 = 0.15, 6.75
    ax.add_patch(Rectangle((q0, 0.22), q1 - q0, 0.70,
                           facecolor=COLORS["blue"], alpha=0.22,
                           edgecolor=COLORS["blue"], linewidth=1.2))
    ax.add_patch(Rectangle((c0, 0.22), c1 - c0, 0.70,
                           facecolor=COLORS["orange"], alpha=0.22,
                           edgecolor=COLORS["orange"], linewidth=1.2))
    ax.text((q0 + q1) / 2, 0.57, "Quantum band", ha="center", va="center")
    ax.text((c0 + c1) / 2, 0.57, "Classical band", ha="center", va="center")
    q_center, c_center = (q0 + q1) / 2, (c0 + c1) / 2
    ax.plot([q_center, q_center], [0.12, 1.04], color=COLORS["blue"], lw=0.8)
    ax.plot([c_center, c_center], [0.12, 1.04], color=COLORS["orange"], lw=0.8)
    _double_arrow(ax, q0, q1, 1.05, r"$B_q$", dy=0.03)
    _double_arrow(ax, c0, c1, 1.05, r"$B_c$", dy=0.03)
    _double_arrow(ax, q1, c0, -0.02, r"clearance $\geq B_{\rm guard}$",
                  dy=0.02, color="#555555")
    _double_arrow(ax, q_center, c_center, -0.24, r"$\Delta f$", dy=0.02)
    _double_arrow(ax, outer0, outer1, -0.57, r"available span $B_{\rm tot}$",
                  dy=0.02)
    ax.plot([outer0, outer0], [-0.63, 0.12], color="#777777", lw=0.7)
    ax.plot([outer1, outer1], [-0.63, 0.12], color="#777777", lw=0.7)
    ax.text(0.01, 0.98, "(a)", transform=ax.transAxes, ha="left", va="top",
            fontweight="bold")
    ax.set_xlim(0, 6.9)
    ax.set_ylim(-0.78, 1.36)
    ax.set_xlabel("Equivalent-baseband frequency")
    ax.set_yticks([])
    ax.set_xticks([])
    for side in ("left", "right", "top"):
        ax.spines[side].set_visible(False)

    # Panel (b): receiver-mode abstraction after heterodyne translation.
    ax = axes[1]
    rx0, rx1 = -3.0, 3.0
    bq0, bq1 = -1.55, 1.55
    ax.add_patch(Rectangle((rx0, 0.16), rx1 - rx0, 0.82,
                           facecolor="#8c8c8c", alpha=0.12,
                           edgecolor="#555555", linewidth=1.0,
                           linestyle="--"))
    ax.add_patch(Rectangle((bq0, 0.30), bq1 - bq0, 0.54,
                           facecolor=COLORS["blue"], alpha=0.25,
                           edgecolor=COLORS["blue"], linewidth=1.2))
    ax.text(0, 0.57, "Recovered quantum band", ha="center", va="center")
    _double_arrow(ax, rx0, rx1, 1.12, r"usable receive width $B_{\rm RX}$",
                  dy=0.03)
    _double_arrow(ax, bq0, bq1, 0.03, r"occupied width $B_q$", dy=0.02)
    ax.axvline(0, ymin=0.11, ymax=0.54, color="#555555", lw=0.8)
    ax.text(0, -0.19, "DSP-centered at 0", ha="center", va="top")
    ax.text(0.01, 0.98, "(b)", transform=ax.transAxes, ha="left", va="top",
            fontweight="bold")
    ax.set_xlim(-3.25, 3.25)
    ax.set_ylim(-0.48, 1.43)
    ax.set_xlabel("Quantum-receiver frequency")
    ax.set_yticks([])
    ax.set_xticks([])
    for side in ("left", "right", "top"):
        ax.spines[side].set_visible(False)

    figures = ROOT / "figures"
    figures.mkdir(exist_ok=True)
    fig.savefig(figures / "fig_signal_frequency_layout.pdf", bbox_inches="tight")
    fig.savefig(figures / "fig_signal_frequency_layout.png", dpi=300,
                bbox_inches="tight")
    plt.close(fig)


if __name__ == "__main__":
    build_figure()


==> simulations/key_rate_model.py <==
#!/usr/bin/env python3
"""Trusted-receiver 64-QAM key-rate backend.

Quadrature convention: [x,p]=2i and vacuum variance 1 SNU.
The arbitrary-modulation covariance bound follows Denys, Brown and Leverrier.
Bob's calibrated receiver is represented by the trusted beam-splitter/EPR model
used in Aymeric and Roumestan.
"""
from __future__ import annotations

from dataclasses import dataclass
from functools import lru_cache
from math import comb, log2
from typing import Tuple

import numpy as np
from numpy.polynomial.hermite import hermgauss
from scipy.interpolate import PchipInterpolator
from scipy.linalg import eigh
from scipy.optimize import minimize_scalar
from scipy.special import logsumexp, ndtr


@dataclass(frozen=True)
class TrustedKeyRateResult:
    V_A: float
    T_ch: float
    xi_excess_input: float
    xi_rec: float
    xi_detected: float
    eta_B: float
    beta: float
    mutual_information: float
    holevo_information: float
    secret_fraction: float
    C_tau: float
    w_tau: float
    Z_star: float
    nu_1: float
    nu_2: float
    nu_3: float
    nu_4: float
    nu_5: float


def binomial_64qam(V_A: float) -> Tuple[np.ndarray, np.ndarray]:
    """Coherent amplitudes and binomial probabilities for square 64-QAM."""
    if V_A <= 0:
        raise ValueError("V_A must be positive")
    m = 8
    alpha = np.sqrt(V_A / 2.0)
    scale = alpha * np.sqrt(2.0 / (m - 1))
    denominator = float(2 ** (2 * (m - 1)))
    points, probabilities = [], []
    for k in range(m):
        for ell in range(m):
            points.append(scale * ((k - 3.5) + 1j * (ell - 3.5)))
            probabilities.append(comb(7, k) * comb(7, ell) / denominator)
    return np.asarray(points, complex), np.asarray(probabilities, float)


def _coherent_state(alpha: complex, cutoff: int) -> np.ndarray:
    state = np.empty(cutoff, complex)
    state[0] = np.exp(-0.5 * abs(alpha) ** 2)
    for n in range(1, cutoff):
        state[n] = state[n - 1] * alpha / np.sqrt(float(n))
    return state


def constellation_quantities(V_A: float, cutoff: int = 60, eig_rtol: float = 1e-12) -> Tuple[float, float]:
    """Return C_tau=Tr(sqrt(tau)a sqrt(tau)a^dagger) and w."""
    points, probs = binomial_64qam(V_A)
    states = np.column_stack([_coherent_state(a, cutoff) for a in points])
    tau = (states * probs[np.newaxis, :]) @ states.conj().T
    tau = 0.5 * (tau + tau.conj().T)

    vals, vecs = eigh(tau, check_finite=False)
    vals = np.maximum(vals.real, 0.0)
    support = vals > max(vals.max() * eig_rtol, 1e-15)
    if not np.any(support):
        raise RuntimeError("Empty numerical support for tau")
    U, lam = vecs[:, support], vals[support]
    sqrt_tau = (U * np.sqrt(lam)[np.newaxis, :]) @ U.conj().T
    inv_sqrt_tau = (U * (1.0 / np.sqrt(lam))[np.newaxis, :]) @ U.conj().T

    a_op = np.zeros((cutoff, cutoff), complex)
    n = np.arange(1, cutoff)
    a_op[n - 1, n] = np.sqrt(n)
    adag = a_op.conj().T

    C_tau = float(np.trace(sqrt_tau @ a_op @ sqrt_tau @ adag).real)
    a_tau = sqrt_tau @ a_op @ inv_sqrt_tau
    ata = a_tau.conj().T @ a_tau
    w = 0.0
    for p, ket in zip(probs, states.T):
        mean = np.vdot(ket, a_tau @ ket)
        second = np.vdot(ket, ata @ ket).real
        w += float(p) * max(float(second - abs(mean) ** 2), 0.0)
    return C_tau, max(w, 0.0)


def _pam8_distribution() -> Tuple[np.ndarray, np.ndarray]:
    levels = np.arange(8, dtype=float) - 3.5
    probs = np.asarray([comb(7, k) / 128.0 for k in range(8)], float)
    variance = float(np.dot(probs, levels ** 2))
    return levels / np.sqrt(variance), probs


@lru_cache(maxsize=16)
def _gh_nodes(order: int) -> Tuple[np.ndarray, np.ndarray]:
    nodes, weights = hermgauss(order)
    return nodes, weights / np.sqrt(np.pi)


def pam8_mutual_information_from_snr(snr: float, gh_order: int = 32) -> float:
    """MI for unit-variance binomial 8-PAM over Y=sqrt(snr)X+N, Var(N)=1."""
    if snr <= 0:
        return 0.0
    levels, probs = _pam8_distribution()
    means = np.sqrt(snr) * levels
    nodes, weights = _gh_nodes(gh_order)
    log_probs = np.log(probs)
    total = 0.0
    for mu_i, p_i in zip(means, probs):
        y = mu_i + np.sqrt(2.0) * nodes
        log_terms = log_probs[np.newaxis, :] - 0.5 * (y[:, None] - means[None, :]) ** 2
        log_py = logsumexp(log_terms, axis=1)
        log_pyi = -0.5 * (y - mu_i) ** 2
        total += p_i * float(np.dot(weights, (log_pyi - log_py) / np.log(2.0)))
    return max(total, 0.0)


def joint_quantized_heterodyne_information(
    V_A: float,
    T_ch: float,
    xi_excess_input: float,
    eta_B: float,
    xi_rec: float,
    bits_per_quadrature: int = 6,
    range_sigma: float = 4.0,
) -> Tuple[float, float]:
    """Return joint ``H(X_B)`` and ``I(X;X_B)`` for clipped I/Q quantization.

    Each heterodyne quadrature is quantized by an identical uniform scalar
    quantizer over ``[-range_sigma*sigma_B, range_sigma*sigma_B]``.  The two
    outer cells absorb the Gaussian tails.  Square 64-QAM and the detected
    channel factorize across quadratures, so the joint entropy and mutual
    information are twice their scalar values.
    """
    if V_A <= 0.0:
        raise ValueError("V_A must be positive")
    if not (0.0 < T_ch <= 1.0):
        raise ValueError("T_ch must be in (0,1]")
    if not (0.0 < eta_B < 1.0):
        raise ValueError("eta_B must be in (0,1)")
    if xi_excess_input < 0.0 or xi_rec < 0.0:
        raise ValueError("Noise variances must be non-negative")
    if bits_per_quadrature < 1 or range_sigma <= 0.0:
        raise ValueError("Invalid quantizer specification")

    levels, input_probabilities = _pam8_distribution()
    gain_squared = eta_B * T_ch / 2.0
    noise_variance = 1.0 + xi_rec + gain_squared * xi_excess_input
    noise_sigma = np.sqrt(noise_variance)
    conditional_means = np.sqrt(gain_squared * V_A) * levels
    output_sigma = np.sqrt(gain_squared * V_A + noise_variance)

    number_of_bins = 2 ** int(bits_per_quadrature)
    bin_width = 2.0 * range_sigma * output_sigma / number_of_bins
    internal_edges = (
        -range_sigma * output_sigma
        + bin_width * np.arange(1, number_of_bins, dtype=float)
    )
    edges = np.r_[-np.inf, internal_edges, np.inf]

    z_upper = (edges[1:, None] - conditional_means[None, :]) / noise_sigma
    z_lower = (edges[:-1, None] - conditional_means[None, :]) / noise_sigma
    conditional = np.maximum(ndtr(z_upper) - ndtr(z_lower), 0.0)
    conditional /= conditional.sum(axis=0, keepdims=True)
    output_probabilities = conditional @ input_probabilities

    positive_output = output_probabilities > 0.0
    scalar_entropy = -float(np.sum(
        output_probabilities[positive_output]
        * np.log2(output_probabilities[positive_output])
    ))

    ratio = np.divide(
        conditional,
        output_probabilities[:, None],
        out=np.ones_like(conditional),
        where=output_probabilities[:, None] > 0.0,
    )
    positive_joint = conditional > 0.0
    scalar_mutual_information = float(np.sum(
        conditional[positive_joint]
        * np.broadcast_to(input_probabilities[None, :], conditional.shape)[positive_joint]
        * np.log2(ratio[positive_joint])
    ))

    return 2.0 * scalar_entropy, max(2.0 * scalar_mutual_information, 0.0)


def g_bosonic(x: float) -> float:
    if x <= 1e-14:
        return 0.0
    return (x + 1.0) * log2(x + 1.0) - x * log2(x)


def symplectic_eigenvalues(Gamma: np.ndarray) -> np.ndarray:
    n = Gamma.shape[0] // 2
    omega = np.kron(np.eye(n), np.array([[0.0, 1.0], [-1.0, 0.0]]))
    values = np.sort(np.abs(np.linalg.eigvals(1j * omega @ Gamma)))
    return values[::2].real


def evaluate_trusted_key_rate(
    V_A: float,
    T_ch: float,
    xi_excess_input: float,
    eta_B: float,
    xi_rec: float,
    beta: float = 0.95,
    cutoff: int = 60,
    gh_order: int = 32,
    C_tau: float | None = None,
    w_tau: float | None = None,
    mutual_information: float | None = None,
) -> TrustedKeyRateResult:
    if not (0 < T_ch <= 1):
        raise ValueError("T_ch must be in (0,1]")
    if not (0 < eta_B < 1):
        raise ValueError("eta_B must be in (0,1)")
    if xi_excess_input < 0 or xi_rec < 0:
        raise ValueError("xi_excess_input and xi_rec must be non-negative")
    if C_tau is None or w_tau is None:
        C_tau, w_tau = constellation_quantities(V_A, cutoff=cutoff)

    I2 = np.eye(2)
    sigma_z = np.diag([1.0, -1.0])
    V = V_A + 1.0
    # Only pre-detection, input-referred excess noise is included here.
    W_ch = 1.0 + T_ch * (V_A + xi_excess_input)
    Z = 2.0 * np.sqrt(T_ch) * C_tau - np.sqrt(
        max(2.0 * T_ch * xi_excess_input * w_tau, 0.0)
    )
    Gamma_AB1 = np.block([[V * I2, Z * sigma_z], [Z * sigma_z, W_ch * I2]])
    nu12 = symplectic_eigenvalues(Gamma_AB1)

    # xi_rec is the fixed, detector-referred electronic-noise variance per
    # measured quadrature and is purified inside Bob's trusted receiver.
    W_rec = 1.0 + 2.0 * xi_rec / (1.0 - eta_B)
    cross = np.sqrt(max(W_rec ** 2 - 1.0, 0.0)) * sigma_z
    Gamma_FG = np.block([[W_rec * I2, cross], [cross, W_rec * I2]])
    Gamma_0 = np.block([[Gamma_AB1, np.zeros((4, 4))], [np.zeros((4, 4)), Gamma_FG]])

    # Mode order in Gamma_0: A, B1, F', G. Mix B1 and F'.
    S = np.eye(8)
    se, sl = np.sqrt(eta_B), np.sqrt(1.0 - eta_B)
    for q in range(2):
        b, f = 2 + q, 4 + q
        S[b, b], S[b, f] = se, sl
        S[f, b], S[f, f] = -sl, se
    Gamma_after = S @ Gamma_0 @ S.T

    # Reorder to A,F,G,B and condition on heterodyne measurement of B.
    indices = []
    for mode in [0, 2, 3, 1]:
        indices.extend([2 * mode, 2 * mode + 1])
    Gamma = Gamma_after[np.ix_(indices, indices)]
    A, C, B = Gamma[:6, :6], Gamma[:6, 6:], Gamma[6:, 6:]
    Gamma_cond = A - C @ np.linalg.inv(B + I2) @ C.T
    nu345 = symplectic_eigenvalues(Gamma_cond)

    all_nu = np.r_[nu12, nu345]
    if np.min(all_nu) < 1.0 - 2e-6:
        xi_detected = xi_rec + eta_B * T_ch * xi_excess_input / 2.0
        return TrustedKeyRateResult(V_A, T_ch, xi_excess_input, xi_rec, xi_detected,
                                    eta_B, beta, np.nan, np.nan,
                                    -np.inf, C_tau, w_tau, Z,
                                    *[float(v) for v in all_nu])
    nu12 = np.maximum(nu12, 1.0)
    nu345 = np.maximum(nu345, 1.0)

    # Per-quadrature channel: y=sqrt(eta_B*T_ch/2)x+w,
    # Per-quadrature non-vacuum noise at Bob's measurement.
    xi_detected = xi_rec + eta_B * T_ch * xi_excess_input / 2.0
    snr = eta_B * T_ch * V_A / max(
        2.0 * (1.0 + xi_detected), 1e-15
    )
    Ixy = 2.0 * pam8_mutual_information_from_snr(float(snr), gh_order=gh_order) \
        if mutual_information is None else float(mutual_information)
    chi = sum(g_bosonic((v - 1.0) / 2.0) for v in nu12) \
        - sum(g_bosonic((v - 1.0) / 2.0) for v in nu345)
    secret = beta * Ixy - chi
    return TrustedKeyRateResult(
        V_A, T_ch, xi_excess_input, xi_rec, xi_detected, eta_B, beta,
        Ixy, chi, secret, C_tau, w_tau, Z,
        float(nu12[0]), float(nu12[1]), float(nu345[0]), float(nu345[1]), float(nu345[2]),
    )


class FastTrustedKeyRate:
    """Interpolation-assisted evaluator for design sweeps."""
    def __init__(self, va_min=0.5, va_max=12.0, va_step=0.05, cutoff=60,
                 gh_order=32, snr_max=10.0, snr_step=0.005):
        self.va_min, self.va_max = va_min, va_max
        self.cutoff, self.gh_order = cutoff, gh_order
        self.va_grid = np.arange(va_min, va_max + va_step / 2, va_step)
        C, w = np.empty_like(self.va_grid), np.empty_like(self.va_grid)
        for i, va in enumerate(self.va_grid):
            C[i], w[i] = constellation_quantities(float(va), cutoff=cutoff)
        self.C_interp = PchipInterpolator(self.va_grid, C, extrapolate=False)
        self.w_interp = PchipInterpolator(self.va_grid, w, extrapolate=False)
        self.snr_grid = np.arange(0.0, snr_max + snr_step / 2, snr_step)
        mi = np.asarray([2.0 * pam8_mutual_information_from_snr(float(s), gh_order) for s in self.snr_grid])
        self.mi_interp = PchipInterpolator(self.snr_grid, mi, extrapolate=True)

    def evaluate(self, V_A, T_ch, xi_excess_input, eta_B, xi_rec, beta=0.95):
        C = float(self.C_interp(V_A))
        w = float(self.w_interp(V_A))
        xi_detected = xi_rec + eta_B * T_ch * xi_excess_input / 2.0
        snr = eta_B * T_ch * V_A / max(
            2.0 * (1.0 + xi_detected), 1e-15
        )
        Ixy = float(self.mi_interp(snr))
        return evaluate_trusted_key_rate(V_A, T_ch, xi_excess_input, eta_B, xi_rec, beta,
                                         cutoff=self.cutoff, gh_order=self.gh_order,
                                         C_tau=C, w_tau=w, mutual_information=Ixy)

    def optimize(self, T_ch, xi_excess_input, eta_B, xi_rec, beta=0.95):
        def objective(va):
            r = self.evaluate(float(va), T_ch, xi_excess_input, eta_B, xi_rec, beta)
            return -r.secret_fraction if np.isfinite(r.secret_fraction) else 1e6
        opt = minimize_scalar(objective, bounds=(self.va_min, self.va_max), method="bounded",
                              options={"xatol": 2e-6, "maxiter": 150})
        return self.evaluate(float(opt.x), T_ch, xi_excess_input, eta_B, xi_rec, beta)


==> simulations/plot_style.py <==
#!/usr/bin/env python3
"""Shared publication style for the manuscript's numerical figures."""
from __future__ import annotations

import matplotlib.pyplot as plt


# Both two-panel plots are inserted at nearly the full IEEE two-column width.
# Keeping the same source dimensions prevents LaTeX from applying materially
# different scale factors to nominally identical font sizes.
TWO_COLUMN_FIGSIZE = (7.15, 2.80)

COLORS = {
    "blue": "#0072B2",
    "orange": "#D55E00",
    "green": "#009E73",
}

PANEL_BOX = {
    "facecolor": "white",
    "edgecolor": "none",
    "alpha": 0.92,
    "pad": 1.0,
}


def apply_publication_style() -> None:
    """Apply one vector-safe, Times-like style to every numerical plot."""
    plt.rcParams.update({
        "font.family": "STIXGeneral",
        "mathtext.fontset": "stix",
        "font.size": 9,
        "axes.labelsize": 9,
        "axes.titlesize": 9,
        "legend.fontsize": 8,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "lines.linewidth": 1.4,
        "lines.markersize": 3.8,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    })


==> simulations/run_receiver_bandwidth_codesign.py <==
#!/usr/bin/env python3
"""Three-point receiver-bandwidth/electronic-noise co-design study.

The calculation reuses the manuscript's trusted-receiver SCR backend.  At
L=25 km, each selected receiver bandwidth is paired with the adopted
electronic-noise law xi_rec(B_RX)=xi_0+kappa_RX B_RX^2.  The shared link and its matched
separated reference are then optimized independently using the same receiver
pair, with eta_B and xi_A held fixed.
"""
from __future__ import annotations

from pathlib import Path
import sys

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

HERE = Path(__file__).resolve().parent
ROOT = HERE.parent
sys.path.insert(0, str(HERE))

import system_model as m  # noqa: E402
from plot_style import (  # noqa: E402
    COLORS,
    PANEL_BOX,
    TWO_COLUMN_FIGSIZE,
    apply_publication_style,
)


RESULTS = ROOT / "results"
FIGURES = ROOT / "figures"
RESULTS.mkdir(exist_ok=True)
FIGURES.mkdir(exist_ok=True)

BANDWIDTHS_GHZ = np.array([0.35, 0.50, 0.75])
L_KM = 25.0


def run() -> pd.DataFrame:
    """Reoptimize both architectures at the three selected bandwidths."""
    original_b_rx = m.B_RX_GHZ
    original_fq_bounds = m.FQ_BOUNDS
    original_xi_rec = m.XI_REC
    rows: list[dict] = []
    try:
        for bandwidth in BANDWIDTHS_GHZ:
            xi_rec = m.receiver_electronic_noise(float(bandwidth))
            m.B_RX_GHZ = float(bandwidth)
            m.FQ_BOUNDS = (
                original_fq_bounds[0],
                min(1.0, float(bandwidth) / (1.0 + m.RHO_Q)),
            )
            m.XI_REC = xi_rec

            shared = m.optimize_full_distance(L_KM)
            rows.append({
                "L_km": L_KM,
                "B_RX_GHz": float(bandwidth),
                "xi_rec_SNU": xi_rec,
                "xi_model_intercept_SNU": m.XI_REC_BW_INTERCEPT,
                "xi_model_quadratic_SNU_per_GHz2": m.XI_REC_BW_QUADRATIC,
                "fq_max_GBd": float(m.FQ_BOUNDS[1]),
                "fq_opt_GBd": float(shared["fq_GBd"]),
                "fc_opt_GBd": float(shared["fc_GBd"]),
                "delta_f_opt_GHz": float(shared["delta_f_GHz"]),
                "V_A_opt_SNU": float(shared["V_A_SNU"]),
                "P_c_opt_mW": float(shared["P_c_mW"]),
                "xi_leak_SNU": float(shared["xi_leak_SNU"]),
                "xi_Raman_SNU": float(shared["xi_Raman_SNU"]),
                "R_PE_Mbps": float(shared["R_PE_Mbps"]),
                "R_EC_Mbps": float(shared["R_EC_Mbps"]),
                "R_c_net_Mbps": float(shared["R_c_net_Mbps"]),
                "R_return_net_Mbps": float(shared["R_return_net_Mbps"]),
                "SCR_shared_Mbps": float(shared["SCR_Mbps"]),
                "SKR_separated_Mbps": float(shared["SKR_sep_Mbps"]),
                "sharing_penalty_dB": float(shared["penalty_dB"]),
            })
            print(
                f"B_RX={1e3 * bandwidth:.0f} MHz, xi_rec={xi_rec:.6f} SNU: "
                f"SCR={shared['SCR_Mbps']:.6f} Mbit/s, "
                f"penalty={shared['penalty_dB']:.6f} dB",
                flush=True,
            )
    finally:
        m.B_RX_GHZ = original_b_rx
        m.FQ_BOUNDS = original_fq_bounds
        m.XI_REC = original_xi_rec

    frame = pd.DataFrame(rows)
    frame.to_csv(RESULTS / "receiver_bandwidth_codesign_25km.csv", index=False)
    return frame


def make_figure(frame: pd.DataFrame) -> None:
    """Create the publication figure from the three-point result table."""
    apply_publication_style()
    frame = frame.sort_values("B_RX_GHz")
    bandwidth_mhz = 1e3 * frame["B_RX_GHz"].to_numpy()

    fig, axes = plt.subplots(
        1, 2, figsize=TWO_COLUMN_FIGSIZE, constrained_layout=True,
    )

    axes[0].plot(
        bandwidth_mhz, frame["xi_rec_SNU"], marker="o",
        color=COLORS["blue"],
    )
    axes[0].set_xlabel(r"Receiver bandwidth $B_{\rm RX}$ (MHz)")
    axes[0].set_ylabel(r"Trusted electronic noise $\xi_{\rm rec}$ (SNU)")
    axes[0].set_xticks(bandwidth_mhz)
    axes[0].set_ylim(0.08, 0.16)
    axes[0].grid(True, alpha=0.25)
    axes[0].text(
        0.02, 0.96, "(a)", transform=axes[0].transAxes, va="top",
        fontweight="bold", bbox=PANEL_BOX,
    )

    axes[1].plot(
        bandwidth_mhz, frame["SKR_separated_Mbps"], marker="o",
        color=COLORS["blue"], label="Separated SKR",
    )
    axes[1].plot(
        bandwidth_mhz, frame["SCR_shared_Mbps"], marker="s", linestyle="--",
        color=COLORS["orange"], markerfacecolor="none", markeredgewidth=1.1,
        label="Shared SCR",
    )
    axes[1].set_xlabel(r"Receiver bandwidth $B_{\rm RX}$ (MHz)")
    axes[1].set_ylabel("Optimized rate (Mbit/s)")
    axes[1].set_xticks(bandwidth_mhz)
    axes[1].set_ylim(10.0, 26.0)
    axes[1].grid(True, alpha=0.25)
    axes[1].legend(frameon=False, loc="upper left", bbox_to_anchor=(0.12, 0.98))
    axes[1].text(
        0.02, 0.96, "(b)", transform=axes[1].transAxes, va="top",
        fontweight="bold", bbox=PANEL_BOX,
    )

    fig.savefig(FIGURES / "fig_receiver_bandwidth_codesign.pdf", bbox_inches="tight")
    fig.savefig(
        FIGURES / "fig_receiver_bandwidth_codesign.png",
        dpi=300, bbox_inches="tight",
    )
    plt.close(fig)


if __name__ == "__main__":
    make_figure(run())


==> simulations/run_robust_power_sweep.py <==
"""Fixed-power optimization used by the selected-distance power sweeps."""

import numpy as np
from scipy.optimize import brentq, differential_evolution

import system_model as model


def robust(power_mw, distance_km, seed=1):
    def score(candidate):
        fc, fq, va = map(float, candidate)
        lower, upper = model._delta_interval(fc, fq)
        if upper < lower:
            return -1e6

        result = model.evaluate(fc, fq, upper, va, power_mw, distance_km)
        violation = max(0, model.SNR_MIN_DB - result["SNR_c_dB"])
        violation += max(0, -result["C_receiver_GHz"])
        violation += max(0, -result["C_reverse_Mbps"]) / 100
        violation += 100 * max(0, -result["secret_fraction"])
        violation += max(0, result["R_PE_Mbps"] - result["R_c_net_Mbps"]) / 100
        return result["SCR_Mbps"] - 1e3 * violation

    fit = differential_evolution(
        lambda candidate: -score(candidate),
        [model.FC_BOUNDS, model.FQ_BOUNDS, model.VA_BOUNDS],
        seed=seed,
        popsize=8,
        maxiter=45,
        tol=1e-7,
        polish=True,
    )
    fc, fq, va = map(float, fit.x)
    lower, upper = model._delta_interval(fc, fq)
    optimum = model.evaluate(fc, fq, upper, va, power_mw, distance_km)
    primary_rate = optimum["SCR_Mbps"]
    if primary_rate <= 0 or not model._feasible(optimum):
        return {"L_km": distance_km, "P_c_mW": power_mw, "SCR_Mbps": 0.0}

    # Among points within 0.1% of the rate maximum, select the smallest gap.
    target_rate = 0.999 * primary_rate

    def rate_difference(delta):
        return model.evaluate(fc, fq, delta, va, power_mw, distance_km)["SCR_Mbps"] - target_rate

    selected = lower if rate_difference(lower) >= 0 else brentq(
        rate_difference, lower, upper, xtol=1e-10
    )
    result = model.evaluate(fc, fq, selected, va, power_mw, distance_km)
    result["SCR_primary_Mbps"] = primary_rate
    separated_rate = model.optimize_separated(distance_km)["SKR_sep_Mbps"]
    result["SKR_sep_Mbps"] = separated_rate
    result["penalty_dB"] = (
        10 * np.log10(separated_rate / result["SCR_Mbps"])
        if result["SCR_Mbps"] > 0 else np.inf
    )
    return result


==> simulations/run_sensitivities.py <==
#!/usr/bin/env python3
"""Reoptimize the transmitter-noise and transport-efficiency scenarios."""

import numpy as np
import pandas as pd

import system_model as model


def transmitter_noise_sweep():
    rows = []
    try:
        for distance in (25.0, 100.0):
            for admitted_fraction in (0.0, 1e-8, 1e-7, 1e-6, 1e-5, 1e-4):
                model.OOB_ADMITTED_FRACTION = admitted_fraction
                result = model.optimize_full_distance(distance)
                result["oob_admitted_fraction"] = admitted_fraction
                result["floor_ratio_dB"] = (
                    10 * np.log10(admitted_fraction) if admitted_fraction else -np.inf
                )
                rows.append(result)
                print(f"transmitter noise: {distance:g} km, {admitted_fraction:g}", flush=True)
    finally:
        model.OOB_ADMITTED_FRACTION = 0.0

    pd.DataFrame(rows).to_csv(
        model.RESULTS / "transmitter_noise_sensitivity.csv", index=False
    )


def transport_efficiency_sweep():
    rows = []
    try:
        for distance in (25.0, 100.0):
            for efficiency in (0.90, 0.95, 1.00):
                model.CLASSICAL_NET_EFFICIENCY = efficiency
                result = model.optimize_full_distance(distance)
                result["classical_net_efficiency"] = efficiency
                rows.append(result)
                print(f"transport: {distance:g} km, efficiency {efficiency:g}", flush=True)
    finally:
        model.CLASSICAL_NET_EFFICIENCY = 0.95

    pd.DataFrame(rows).to_csv(
        model.RESULTS / "transport_efficiency_sensitivity.csv", index=False
    )


if __name__ == "__main__":
    transmitter_noise_sweep()
    transport_efficiency_sweep()


==> simulations/run_studies.py <==
#!/usr/bin/env python3
from __future__ import annotations

from pathlib import Path
import numpy as np
import pandas as pd
from scipy.optimize import brentq, minimize_scalar

import system_model as m

ROOT = Path(__file__).resolve().parents[1]
R = ROOT / "results"
R.mkdir(exist_ok=True)

# Parameter ledger: every row is a cited input, derivation, or declared design value.
parameters = [
    ("T_ch,25", m.T_REF, "1", "Ricard thesis, representative 25-km operating point"),
    ("xi_B,ref", m.XI_B_REF, "SNU", "Adopted channel-output-referred convention for the reported 4.3-mSNU platform value"),
    ("xi_A", m.XI_A, "SNU", "Derived as xi_B,ref/T_ch,25 at Alice's reference plane"),
    ("xi_rec", m.XI_REC, "SNU", "Ricard thesis, Ref. [28]"),
    ("eta_rec", m.ETA_REC, "1", "Ricard thesis, platform receiver calibration"),
    ("eta_det", m.ETA_DET, "1", "Ricard thesis, platform photodiode efficiency"),
    ("eta_DSP", m.ETA_DSP, "1", "Ricard thesis, optimized RRC-mode efficiency"),
    ("eta_B", m.ETA_B, "1", "Derived product eta_rec*eta_det*eta_DSP"),
    ("beta", m.BETA, "1", "Ricard thesis support/security calculation"),
    ("nu_PE", m.NU_PE, "1", "Ricard thesis support-traffic calculation"),
    ("quantizer_bits_per_quadrature", m.K_QUANT_BITS_PER_QUADRATURE, "bit", "Declared six-bit scalar quantizer on each heterodyne quadrature"),
    ("quantizer_range", m.K_QUANT_RANGE_SIGMA, "sigma_B", "Declared symmetric clipping limit on each heterodyne quadrature"),
    ("B_RX", m.B_RX_GHZ, "GHz", "Adopted usable receiver budget informed by the platform bandwidth"),
    ("xi_rec,a", m.XI_REC_BW_INTERCEPT, "SNU", "Derived receiver-noise model intercept"),
    ("xi_rec,c", m.XI_REC_BW_QUADRATIC, "SNU/GHz^2", "Derived receiver-noise model quadratic coefficient"),
    ("rho_q", m.RHO_Q, "1", "Ricard thesis, 125-MBd 64-QAM platform signal"),
    ("rho_c", m.RHO_C, "1", "Ricard thesis, 4-GBd QPSK platform signal"),
    ("alpha_f", m.ALPHA_DB_PER_KM, "dB/km", "Derived from the reported 5-dB loss over 25 km"),
    ("PER", m.PER_DB, "dB", "Declared central spectral-design value; sensitivity 20-40 dB"),
    ("filter_order", m.FILTER_ORDER, "1", "Declared central Butterworth order; sensitivity 2,4,6"),
    ("beta_R", m.BETA_R_REF, "km^-1 nm^-1", "Representative effective design value informed by Kumar; not calibrated at the optimized GHz-scale detuning"),
    ("lambda_q", m.LAMBDA_Q_NM, "nm", "Quantum-carrier wavelength used in the analytical Raman conversion"),
    ("B_tot", m.B_TOTAL_GHZ, "GHz", "Declared equivalent-baseband design limit"),
    ("B_guard", m.B_GUARD_GHZ, "GHz", "Declared edge-to-edge guard-band design limit"),
    ("eta_c", m.CLASSICAL_NET_EFFICIENCY, "1", "Assumed net forward transport efficiency; sensitivity 0.90,0.95,1.00"),
    ("R_back", m.RETURN_CAPACITY_MBPS, "Mbit/s", "Provisioned net authenticated return capacity on a separate fiber"),
    ("f_EC", m.EC_PROVISION_FACTOR, "1", "Conservative transport allowance multiplier, independent of security efficiency beta"),
    ("epsilon_OOB", m.OOB_ADMITTED_FRACTION, "1", "Nominal ideal-spectrum limit; additional filter-admitted power fraction swept separately"),
    ("P_c,14dB", m.reference_power_mW(), "mW", "In-range reference fit at 14 dB, 4 GBd and 25 km"),
    ("R_auth", m.R_AUTH_MBPS, "Mbit/s", "Declared scope value; fixed allowance excluded"),
    ("P_c,0", m.P_C_0_MW, "mW", "Assumed physical reference for the digitized relative-power scale"),
]
pd.DataFrame(parameters, columns=["parameter", "value", "unit", "basis"]).to_csv(R / "parameter_ledger.csv", index=False)

fit = pd.DataFrame([{
    "slope": m.REL_POWER_SLOPE,
    "intercept_dB": m.REL_POWER_INTERCEPT,
    "RMSE_dB": m.REL_POWER_FIT_RMSE_DB,
    "N_markers": 15,
}])
fit.to_csv(R / "classical_snr_fit.csv", index=False)

sep25 = m.optimize_separated(25.0)
pd.DataFrame([sep25]).to_csv(R / "separated_reference_25km.csv", index=False)

# Trust-boundary sensitivity with identical total Alice-to-measurement gain.
trust_rows = []
for label, T, eta in [
    ("receiver_and_DSP_trusted", m.T_REF, m.ETA_B),
    ("receiver_trusted_DSP_in_channel", m.T_REF * m.ETA_DSP, m.ETA_REC * m.ETA_DET),
]:
    row = m.optimize_separated(25.0, eta_B=eta, T_override=T)
    row.update({"scenario": label, "T_security": T, "eta_B": eta, "total_gain": T * eta})
    trust_rows.append(row)
pd.DataFrame(trust_rows).to_csv(R / "trust_boundary_sensitivity.csv", index=False)

# Spectral sweep. Dense near the transition and coarser on the plateau.
deltas = np.unique(np.round(
    np.r_[np.arange(0.70, 2.051, 0.05), np.arange(2.2, 6.001, 0.2), 3.0], 10
))
spectral_rows = []
for i, delta in enumerate(deltas, 1):
    d = m.optimize_fixed_delta(float(delta), 25.0)
    d["SKR_sep_Mbps"] = sep25["SKR_sep_Mbps"]
    d["penalty_dB"] = 10.0 * np.log10(sep25["SKR_sep_Mbps"] / d["SCR_Mbps"]) \
        if d.get("SCR_Mbps", 0.0) > 0 else np.inf
    spectral_rows.append(d)
    print(f"spectral {i}/{len(deltas)} delta={delta:.3f} SCR={d.get('SCR_Mbps',0):.6f}", flush=True)
spectral = (pd.DataFrame(spectral_rows).sort_values("delta_f_GHz")
            .drop_duplicates(subset="delta_f_GHz", keep="first"))
spectral.to_csv(R / "spectral_sweep_25km.csv", index=False)

# Fixed platform at 4 GBd / 125 MBd / 3 GHz; optimize only V_A and use minimum SNR power.
pc_fixed = m.required_power_mW(4.0, 25.0)
def fixed_obj(va):
    return -m.evaluate(4.0, 0.125, 3.0, float(va), pc_fixed, 25.0)["SCR_Mbps"]
ropt = minimize_scalar(fixed_obj, bounds=m.VA_BOUNDS, method="bounded", options={"xatol": 2e-7})
fixed = m.evaluate(4.0, 0.125, 3.0, float(ropt.x), pc_fixed, 25.0)
# The separated comparator for this row is restricted to the same 125-MBd
# quantum symbol rate.  The independently optimized 269.23-MBd reference is
# retained in separated_reference_25km.csv for the co-design studies.
sep_fixed = m.BACKEND.optimize(m.T_ch(25.0), m.XI_A, m.ETA_B, m.XI_REC, m.BETA)
fixed["SKR_sep_Mbps"] = 1e3 * 0.125 * (1.0 - m.NU_PE) * max(sep_fixed.secret_fraction, 0.0)
fixed["penalty_dB"] = 10.0 * np.log10(fixed["SKR_sep_Mbps"] / fixed["SCR_Mbps"])
pd.DataFrame([fixed]).to_csv(R / "platform_configuration_25km.csv", index=False)

# Joint distance optimization.
distance_rows = []
for L in np.arange(25.0, 100.1, 5.0):
    d = m.optimize_full_distance(float(L))
    distance_rows.append(d)
    print(f"distance L={L:.0f} SCR={d['SCR_Mbps']:.6f} Pc={d['P_c_mW']:.6f}", flush=True)
distance = pd.DataFrame(distance_rows).sort_values("L_km")
distance.to_csv(R / "distance_joint_optimization.csv", index=False)
distance[["L_km", "xi_A_SNU", "xi_leak_SNU", "xi_Raman_SNU",
          "xi_excess_input_SNU"]].to_csv(R / "noise_components_distance.csv", index=False)

# Power sweeps at selected distances; all other variables are reoptimized.
from run_robust_power_sweep import robust
power_rows = []
for L in [25.0, 50.0, 75.0, 100.0]:
    pstar = float(distance.loc[np.isclose(distance["L_km"], L), "P_c_mW"].iloc[0])
    base_powers = np.geomspace(max(m.PC_BOUNDS_MW[0], pstar / 8), min(m.PC_BOUNDS_MW[1], pstar * 8), 25)
    base_powers = base_powers[~np.isclose(base_powers, pstar, rtol=0.0, atol=1e-10)]
    powers = np.sort(np.r_[base_powers, pstar])
    reference_row = distance.loc[np.isclose(distance["L_km"], L)].iloc[0].to_dict()
    for j, p in enumerate(powers, 1):
        if np.isclose(float(p), pstar, rtol=0.0, atol=1e-12):
            d = dict(reference_row)
        else:
            d = robust(float(p), L, seed=1000 + int(L) * 10 + j)
        power_rows.append(d)
        print(f"power L={L:.0f} {j}/{len(powers)} P={p:.6f} SCR={d.get('SCR_Mbps',0):.6f}", flush=True)
pd.DataFrame(power_rows).to_csv(R / "power_sweep_selected_distances.csv", index=False)

# Aggregate shared-noise boundaries at 25 km.  The shared-versus-separated
# hardware threshold is 10*log10(6/4) dB for six resources reduced to four.
sep_rate = sep25["SKR_sep_Mbps"]
def solve_rate_fraction(fraction: float) -> float:
    target = fraction * sep_rate
    return brentq(lambda x: m.shared_noise_rate(x) - target, 0.0, 0.25, xtol=1e-11)
xi_be = solve_rate_fraction(2.0 / 3.0)
xi_zero = brentq(lambda x: m.shared_noise_rate(x) - 1e-8, 0.0, 0.35, xtol=1e-11)
thresholds = pd.DataFrame([
    {"boundary": "shared_vs_separated_hardware_threshold", "penalty_dB": 10.0 * np.log10(6.0 / 4.0),
     "xi_shared_SNU": xi_be, "SCR_Mbps": m.shared_noise_rate(xi_be)},
    {"boundary": "zero_key", "penalty_dB": np.inf,
     "xi_shared_SNU": xi_zero, "SCR_Mbps": 0.0},
])
thresholds.to_csv(R / "shared_noise_thresholds_25km.csv", index=False)

# Raman-coefficient sensitivity at the longest distance.
raman_rows = []
for beta_R in [1.5e-9, 3.0e-9, 3.1e-9]:
    d = m.optimize_full_distance(100.0, beta_R=beta_R)
    d["beta_R"] = beta_R
    raman_rows.append(d)
pd.DataFrame(raman_rows).to_csv(R / "raman_sensitivity_100km.csv", index=False)

# Reference-informed receiver-bandwidth/electronic-noise co-design at 25 km.
from run_receiver_bandwidth_codesign import run as run_receiver_codesign
run_receiver_codesign()

print("Studies completed.")


==> simulations/system_model.py <==
#!/usr/bin/env python3
"""Physical SCR model and nested optimizers for Sections IV-V."""
from __future__ import annotations

from dataclasses import dataclass
from pathlib import Path
import numpy as np
import pandas as pd
from scipy.optimize import minimize, minimize_scalar, brentq

from key_rate_model import FastTrustedKeyRate, joint_quantized_heterodyne_information

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
RESULTS = ROOT / "results"
FIGURES = ROOT / "figures"
RESULTS.mkdir(exist_ok=True)
FIGURES.mkdir(exist_ok=True)

# Platform and protocol values. Sources and derivations are stated in Sections IV-V.
L_REF_KM = 25.0
T_REF = 0.28
# The manuscript adopts the reported 4.3 mSNU value as a channel-output-
# referred platform contribution before trusted detection.  Its input-
# referred value is 4.3 mSNU/T_REF = 15.36 mSNU.
XI_B_REF = 4.3e-3
XI_A = XI_B_REF / T_REF
# Baseline detector electronic-noise variance at B_RX=0.35 GHz.
XI_REC = 0.09
ALPHA_DB_PER_KM = 0.2
ETA_REC = 0.60
ETA_DET = 0.88
ETA_DSP = 0.884
ETA_B = ETA_REC * ETA_DET * ETA_DSP
BETA = 0.95
NU_PE = 0.10
M_Q_BITS = 6.0
K_QUANT_BITS_PER_QUADRATURE = 6
K_QUANT_RANGE_SIGMA = 4.0
R_AUTH_MBPS = 0.0
# Declared transport scenarios, not measured coding/backhaul specifications.
CLASSICAL_NET_EFFICIENCY = 0.95
RETURN_CAPACITY_MBPS = 10000.0  # net reliable authenticated Bob-to-Alice service
EC_PROVISION_FACTOR = 1.0 / 0.95  # capacity allowance, independent of security BETA
OOB_ADMITTED_FRACTION = 0.0  # nominal ideal-spectrum limit; swept separately

RHO_C = 0.10
RHO_Q = 0.30
B_RX_GHZ = 0.35
# Reference-informed bandwidth law used only by the receiver co-design study.
# The two anchors are (0.35 GHz, 0.09 SNU) and (0.75 GHz, 0.15 SNU).
XI_REC_BW_INTERCEPT = 0.07329545454545455
XI_REC_BW_QUADRATIC = 0.13636363636363635
B_TOTAL_GHZ = 6.8
B_GUARD_GHZ = 0.12
FC_BOUNDS = (0.05, 4.0)
FQ_BOUNDS = (0.05, min(1.0, B_RX_GHZ / (1.0 + RHO_Q)))
DELTA_BOUNDS = (0.35, 6.0)
VA_BOUNDS = (0.5, 12.0)
PC_BOUNDS_MW = (0.004, 4.0)

H_PLANCK = 6.62607015e-34
C_LIGHT = 299792458.0
LAMBDA_Q_M = 1550e-9
LAMBDA_Q_NM = LAMBDA_Q_M / 1e-9
NU_Q_HZ = C_LIGHT / LAMBDA_Q_M
PER_DB = 30.0
ETA_POL = 10.0 ** (-PER_DB / 10.0)
FILTER_ORDER = 4
BETA_R_REF = 3.0e-9
KM_TO_M = 1.0e3
MW_TO_W = 1.0e-3
BETA_R_KM_INV_NM_INV_TO_M_INV2 = 1.0e6

# Assumed physical zero for the digitized relative-power curve.  The source
# curve does not supply an absolute-power reference, so predictions involving
# absolute classical power, leakage, or Raman noise are conditional on it.
P_C_0_MW = 1.0
F_C_REF_GBD = 4.0
SNR_MIN_DB = 14.0
_digitized = pd.read_csv(DATA / "platform_snr_digitized.csv")
REL_POWER_SLOPE, REL_POWER_INTERCEPT = np.polyfit(
    _digitized["SNR_dB"], _digitized["relative_launch_power_dB"], 1
)
REL_POWER_FIT_RMSE_DB = float(np.sqrt(np.mean((
    _digitized["relative_launch_power_dB"]
    - (REL_POWER_SLOPE * _digitized["SNR_dB"] + REL_POWER_INTERCEPT)
) ** 2)))

BACKEND = FastTrustedKeyRate(
    va_min=VA_BOUNDS[0], va_max=VA_BOUNDS[1], va_step=0.05,
    cutoff=60, gh_order=32, snr_max=10.0, snr_step=0.005,
)


def receiver_electronic_noise(b_rx_ghz: float) -> float:
    """Trusted electronic noise for the adopted bandwidth model.

    The bandwidth is expressed in GHz and the returned variance is in SNU.
    """
    bandwidth = float(b_rx_ghz)
    if bandwidth <= 0.0:
        raise ValueError("Receiver bandwidth must be positive")
    return float(XI_REC_BW_INTERCEPT + XI_REC_BW_QUADRATIC * bandwidth**2)


def T_ch(L_km: float) -> float:
    return float(np.clip(T_REF * 10.0 ** (-ALPHA_DB_PER_KM * (L_km - L_REF_KM) / 10.0), 1e-12, 1.0))


def raised_cosine_psd(f_hz: np.ndarray, symbol_rate_hz: float, rolloff: float) -> np.ndarray:
    af = np.abs(f_hz)
    f1 = (1.0 - rolloff) * symbol_rate_hz / 2.0
    f2 = (1.0 + rolloff) * symbol_rate_hz / 2.0
    out = np.zeros_like(af)
    out[af <= f1] = 1.0 / symbol_rate_hz
    mask = (af > f1) & (af < f2)
    if rolloff > 0:
        out[mask] = 0.5 / symbol_rate_hz * (
            1.0 + np.cos(np.pi * (af[mask] - f1) / (rolloff * symbol_rate_hz))
        )
    return out


def spectral_overlap(fc_GBd: float, fq_GBd: float, delta_GHz: float,
                     filter_order: int = FILTER_ORDER, points: int = 601) -> float:
    fc_hz, fq_hz, delta_hz = fc_GBd * 1e9, fq_GBd * 1e9, delta_GHz * 1e9
    half = (1.0 + RHO_C) * fc_hz / 2.0
    f = np.linspace(delta_hz - half, delta_hz + half, points)
    spectrum = raised_cosine_psd(f - delta_hz, fc_hz, RHO_C)
    cutoff = (1.0 + RHO_Q) * fq_hz / 2.0
    H2 = 1.0 / (1.0 + (np.abs(f) / max(cutoff, 1e-30)) ** (2 * filter_order))
    return float(np.clip(np.trapezoid(spectrum * H2, f), 0.0, 1.0))


def leakage_noise(pc_mW: float, L_km: float, fc_GBd: float, fq_GBd: float,
                  delta_GHz: float, per_db: float = PER_DB,
                  filter_order: int = FILTER_ORDER) -> tuple[float, float]:
    """Return input-referred leakage excess noise and spectral overlap."""
    omega = spectral_overlap(fc_GBd, fq_GBd, delta_GHz, filter_order) + OOB_ADMITTED_FRACTION
    eta_pol = 10.0 ** (-per_db / 10.0)
    xi = 2.0 * eta_pol * pc_mW * 1e-3 * omega / (
        H_PLANCK * NU_Q_HZ * fq_GBd * 1e9
    )
    return float(xi), omega


def raman_noise(pc_mW: float, L_km: float, beta_R: float = BETA_R_REF) -> float:
    """Input-referred forward Raman excess noise from the SI expression.

    ``beta_R`` is supplied in km^-1 nm^-1, ``pc_mW`` in mW, and ``L_km``
    in km.  The Raman coefficient is converted to m^-2 before evaluating
    lambda^3 beta_R P_c L/(h c^2).
    """
    if pc_mW < 0.0 or L_km < 0.0 or beta_R < 0.0:
        raise ValueError("Raman inputs must be non-negative")
    beta_si = beta_R * BETA_R_KM_INV_NM_INV_TO_M_INV2
    power_w = pc_mW * MW_TO_W
    length_m = L_km * KM_TO_M
    return float(
        LAMBDA_Q_M**3 * beta_si * power_w * length_m
        / (H_PLANCK * C_LIGHT**2)
    )


def reference_power_mW(target_snr_db: float = SNR_MIN_DB) -> float:
    """Interpolate the measured reference-rate calibration at the target SNR."""
    return float(P_C_0_MW * 10.0**((REL_POWER_SLOPE*target_snr_db + REL_POWER_INTERCEPT)/10.0))


def classical_snr_db(pc_mW: float, fc_GBd: float, L_km: float) -> float:
    # Physical power/rate/loss scaling anchored at the in-range 14-dB fit point.
    return float(SNR_MIN_DB + 10.0*np.log10(max(pc_mW, 1e-30)/reference_power_mW())
                 + 10.0*np.log10(T_ch(L_km)/T_REF)
                 + 10.0*np.log10(F_C_REF_GBD/fc_GBd))


def required_power_mW(fc_GBd: float, L_km: float, target_snr_db: float = SNR_MIN_DB) -> float:
    return float(reference_power_mW() * (fc_GBd/F_C_REF_GBD) * (T_REF/T_ch(L_km))
                 * 10.0**((target_snr_db-SNR_MIN_DB)/10.0))


def support_bits_per_qsymbol(H_xb: float, I_x_xb: float) -> tuple[float, float]:
    """Return total support bits and reconciliation bits per quantum symbol."""
    lambda_ec = max(H_xb - I_x_xb, 0.0) * EC_PROVISION_FACTOR
    total = NU_PE * M_Q_BITS + (1.0 - NU_PE) * lambda_ec
    return float(total), float(lambda_ec)


def occupied_bandwidths(fc_GBd: float, fq_GBd: float) -> tuple[float, float]:
    return (1.0 + RHO_C) * fc_GBd, (1.0 + RHO_Q) * fq_GBd


def evaluate(fc_GBd: float, fq_GBd: float, delta_GHz: float, V_A: float,
             pc_mW: float, L_km: float, beta_R: float = BETA_R_REF,
             eta_B: float = ETA_B, T_override: float | None = None,
             per_db: float = PER_DB, filter_order: int = FILTER_ORDER) -> dict:
    T = T_ch(L_km) if T_override is None else T_override
    xi_leak, omega = leakage_noise(pc_mW, L_km, fc_GBd, fq_GBd,
                                    delta_GHz, per_db, filter_order)
    xi_ram = raman_noise(pc_mW, L_km, beta_R)
    xi_excess_input = XI_A + xi_leak + xi_ram
    xi_tot = XI_REC + xi_excess_input
    kr = BACKEND.evaluate(V_A, T, xi_excess_input, eta_B, XI_REC, BETA)
    H_xb, I_x_xb = joint_quantized_heterodyne_information(
        V_A, T, xi_excess_input, eta_B, XI_REC,
        bits_per_quadrature=K_QUANT_BITS_PER_QUADRATURE,
        range_sigma=K_QUANT_RANGE_SIGMA,
    )
    support_bits, lambda_ec = support_bits_per_qsymbol(H_xb, I_x_xb)
    secret = max(float(kr.secret_fraction), 0.0) if np.isfinite(kr.secret_fraction) else 0.0
    Kq = 1000.0 * fq_GBd * (1.0 - NU_PE) * secret
    Rsup = 1000.0 * fq_GBd * support_bits + R_AUTH_MBPS
    Rpe = 1000.0 * fq_GBd * NU_PE * M_Q_BITS + R_AUTH_MBPS
    Rec = 1000.0 * fq_GBd * (1.0 - NU_PE) * lambda_ec
    Rc = 2000.0 * CLASSICAL_NET_EFFICIENCY * fc_GBd
    SCR = max(min(Kq, Rc - Rpe), 0.0) if Rec <= RETURN_CAPACITY_MBPS + 1e-8 else 0.0
    Bc, Bq = occupied_bandwidths(fc_GBd, fq_GBd)
    return {
        "L_km": L_km, "P_c_mW": pc_mW, "fc_GBd": fc_GBd, "fq_GBd": fq_GBd,
        "delta_f_GHz": delta_GHz, "V_A_SNU": V_A, "T_ch": T,
        "eta_B": eta_B, "xi_rec_SNU": XI_REC, "xi_A_SNU": XI_A,
        "xi_leak_SNU": xi_leak, "xi_Raman_SNU": xi_ram,
        "xi_excess_input_SNU": xi_excess_input, "xi_tot_SNU": xi_tot,
        "spectral_overlap": omega, "I_XY": float(kr.mutual_information),
        "H_XB_quantized": H_xb, "I_X_XB_quantized": I_x_xb,
        "lambda_EC_bits_per_qsymbol": lambda_ec,
        "chi_YE": float(kr.holevo_information), "secret_fraction": float(kr.secret_fraction),
        "R_PE_Mbps": Rpe, "R_EC_Mbps": Rec,
        "R_return_net_Mbps": RETURN_CAPACITY_MBPS,
        "classical_net_efficiency": CLASSICAL_NET_EFFICIENCY,
        "oob_admitted_fraction": OOB_ADMITTED_FRACTION,
        "xi_oob_SNU": 2.0 * 10**(-per_db/10) * pc_mW * 1e-3 * OOB_ADMITTED_FRACTION / (H_PLANCK*NU_Q_HZ*fq_GBd*1e9),
        "C_reverse_Mbps": RETURN_CAPACITY_MBPS - Rec,
        "K_q_Mbps": Kq, "R_sup_Mbps": Rsup, "R_c_net_Mbps": Rc, "SCR_Mbps": SCR,
        "SNR_c_dB": classical_snr_db(pc_mW, fc_GBd, L_km),
        "C_key_Mbps": Kq - SCR, "C_classical_Mbps": Rc - Rpe - SCR,
        "C_inner_GHz": delta_GHz - (0.5 * (Bc + Bq) + B_GUARD_GHZ),
        "C_outer_GHz": B_TOTAL_GHZ - (delta_GHz + 0.5 * (Bc + Bq)),
        "C_receiver_GHz": B_RX_GHZ - Bq,
        "nu_1": kr.nu_1, "nu_2": kr.nu_2, "nu_3": kr.nu_3, "nu_4": kr.nu_4, "nu_5": kr.nu_5,
    }


def _feasible(d: dict, tol: float = 2e-5) -> bool:
    return (d["SNR_c_dB"] >= SNR_MIN_DB - tol
            and d["C_inner_GHz"] >= -tol and d["C_outer_GHz"] >= -tol
            and d["C_receiver_GHz"] >= -tol
            and d["secret_fraction"] >= -tol and d["R_c_net_Mbps"] >= d["R_PE_Mbps"] - tol and d["C_reverse_Mbps"] >= -tol)


def optimize_separated(L_km: float, eta_B: float = ETA_B, T_override: float | None = None) -> dict:
    T = T_ch(L_km) if T_override is None else T_override
    fq = FQ_BOUNDS[1]
    def objective(va):
        r = BACKEND.evaluate(float(va), T, XI_A, eta_B, XI_REC, BETA)
        return -r.secret_fraction if np.isfinite(r.secret_fraction) else 1e6
    opt = minimize_scalar(objective, bounds=VA_BOUNDS, method="bounded", options={"xatol": 2e-7})
    kr = BACKEND.evaluate(float(opt.x), T, XI_A, eta_B, XI_REC, BETA)
    return {
        "L_km": L_km, "V_A_SNU": float(opt.x), "fq_GBd": fq,
        "secret_fraction": float(kr.secret_fraction),
        "SKR_sep_Mbps": 1000.0 * fq * (1.0 - NU_PE) * max(float(kr.secret_fraction), 0.0),
        "nu_1": kr.nu_1, "nu_2": kr.nu_2, "nu_3": kr.nu_3, "nu_4": kr.nu_4, "nu_5": kr.nu_5,
    }


def optimize_fixed_delta(delta_GHz: float, L_km: float = 25.0,
                         per_db: float = PER_DB, filter_order: int = FILTER_ORDER,
                         beta_R: float = BETA_R_REF) -> dict:
    """Optimize fc, fq and V_A at fixed separation; P_c is the SNR-boundary power."""
    bounds = [FC_BOUNDS, FQ_BOUNDS, VA_BOUNDS]
    starts = [np.array([fc, fq, va]) for fc in [0.2, 0.7, 1.5, 3.5]
              for fq in [0.08, 0.18, FQ_BOUNDS[1]] for va in [3.5, 5.0]]

    def calc(x):
        fc, fq, va = map(float, x)
        pc = max(PC_BOUNDS_MW[0], required_power_mW(fc, L_km))
        return evaluate(fc, fq, delta_GHz, va, pc, L_km, beta_R=beta_R,
                        per_db=per_db, filter_order=filter_order)

    def cons(x):
        d = calc(x)
        return np.array([d["C_inner_GHz"], d["C_outer_GHz"], d["C_receiver_GHz"],
                         d["secret_fraction"], d["R_c_net_Mbps"] - d["R_PE_Mbps"], d["C_reverse_Mbps"],
                         PC_BOUNDS_MW[1] - d["P_c_mW"]])

    best = None
    constraint = {"type": "ineq", "fun": cons}
    for start in starts:
        r = minimize(lambda x: -calc(x)["SCR_Mbps"], start, method="SLSQP",
                     bounds=bounds, constraints=constraint,
                     options={"maxiter": 300, "ftol": 1e-10})
        d = calc(r.x)
        if _feasible(d) and d["P_c_mW"] <= PC_BOUNDS_MW[1] + 1e-5:
            if best is None or d["SCR_Mbps"] > best["SCR_Mbps"]:
                best = d
    if best is None:
        # Deterministic fallback.
        for fc in np.linspace(FC_BOUNDS[0], FC_BOUNDS[1], 25):
            for fq in np.linspace(FQ_BOUNDS[0], FQ_BOUNDS[1], 14):
                for va in np.linspace(1.0, 8.0, 20):
                    d = calc([fc, fq, va])
                    if _feasible(d) and d["P_c_mW"] <= PC_BOUNDS_MW[1] and (best is None or d["SCR_Mbps"] > best["SCR_Mbps"]):
                        best = d
    if best is None:
        return {"delta_f_GHz": delta_GHz, "SCR_Mbps": 0.0}
    return best


def _delta_interval(fc: float, fq: float) -> tuple[float, float]:
    Bc, Bq = occupied_bandwidths(fc, fq)
    lower = max(DELTA_BOUNDS[0], 0.5 * (Bc + Bq) + B_GUARD_GHZ)
    upper = min(DELTA_BOUNDS[1], B_TOTAL_GHZ - 0.5 * (Bc + Bq))
    return lower, upper


def optimize_fixed_power(pc_mW: float, L_km: float, beta_R: float = BETA_R_REF) -> dict:
    """Optimize fc, fq, V_A and select the minimum 99.9%-plateau separation."""
    bounds = [FC_BOUNDS, FQ_BOUNDS, VA_BOUNDS]
    starts = [np.array([fc, fq, va]) for fc in [0.15, 0.7, 1.5]
              for fq in [0.08, 0.18, FQ_BOUNDS[1]] for va in [3.5, 5.0]]

    def calc_primary(x):
        fc, fq, va = map(float, x)
        lo, hi = _delta_interval(fc, fq)
        if hi < lo:
            return None
        return evaluate(fc, fq, hi, va, pc_mW, L_km, beta_R=beta_R)

    def constraints(x):
        d = calc_primary(x)
        if d is None:
            return np.full(6, -1.0)
        lo, hi = _delta_interval(float(x[0]), float(x[1]))
        return np.array([hi - lo, d["C_receiver_GHz"], d["secret_fraction"],
                         d["R_c_net_Mbps"] - d["R_PE_Mbps"], d["C_reverse_Mbps"], d["SNR_c_dB"] - SNR_MIN_DB])

    best = None
    c = {"type": "ineq", "fun": constraints}
    for start in starts:
        r = minimize(lambda x: 1e5 if calc_primary(x) is None else -calc_primary(x)["SCR_Mbps"],
                     start, method="SLSQP", bounds=bounds, constraints=c,
                     options={"maxiter": 280, "ftol": 1e-10})
        d = calc_primary(r.x)
        if d is not None and _feasible(d) and (best is None or d["SCR_Mbps"] > best["SCR_Mbps"]):
            best = d
    if best is None:
        return {"L_km": L_km, "P_c_mW": pc_mW, "SCR_Mbps": 0.0}

    primary_scr = best["SCR_Mbps"]
    floor = 0.999 * primary_scr
    fc, fq, va = best["fc_GBd"], best["fq_GBd"], best["V_A_SNU"]
    lo, hi = _delta_interval(fc, fq)
    def plateau(delta):
        return evaluate(fc, fq, delta, va, pc_mW, L_km, beta_R=beta_R)["SCR_Mbps"] - floor
    if plateau(lo) >= 0:
        selected = lo
    else:
        selected = brentq(plateau, lo, hi, xtol=1e-10)
    result = evaluate(fc, fq, selected, va, pc_mW, L_km, beta_R=beta_R)
    result["SCR_primary_Mbps"] = primary_scr
    return result


def optimize_distance(L_km: float, beta_R: float = BETA_R_REF) -> dict:
    """Outer optimization of classical power at fixed distance."""
    # Broad logarithmic scan locates the operating region.
    powers = np.geomspace(PC_BOUNDS_MW[0], PC_BOUNDS_MW[1], 44)
    rows = [optimize_fixed_power(float(p), L_km, beta_R=beta_R) for p in powers]
    vals = np.asarray([r.get("SCR_Mbps", 0.0) for r in rows])
    i = int(np.argmax(vals))
    lo = powers[max(i - 2, 0)]
    hi = powers[min(i + 2, len(powers) - 1)]
    cache = {float(p): r for p, r in zip(powers, rows)}
    def objective(logp):
        p = float(10.0 ** logp)
        if p not in cache:
            cache[p] = optimize_fixed_power(p, L_km, beta_R=beta_R)
        return -cache[p].get("SCR_Mbps", 0.0)
    opt = minimize_scalar(objective, bounds=(np.log10(lo), np.log10(hi)), method="bounded",
                          options={"xatol": 2e-5, "maxiter": 60})
    pstar = float(10.0 ** opt.x)
    result = optimize_fixed_power(pstar, L_km, beta_R=beta_R)
    sep = optimize_separated(L_km)
    result["SKR_sep_Mbps"] = sep["SKR_sep_Mbps"]
    result["penalty_dB"] = 10.0 * np.log10(sep["SKR_sep_Mbps"] / result["SCR_Mbps"]) \
        if sep["SKR_sep_Mbps"] > 0 and result["SCR_Mbps"] > 0 else np.inf
    return result


def shared_noise_rate(xi_shared: float, L_km: float = 25.0) -> float:
    fq = FQ_BOUNDS[1]
    r = BACKEND.optimize(T_ch(L_km), XI_A + xi_shared, ETA_B, XI_REC, BETA)
    return 1000.0 * fq * (1.0 - NU_PE) * max(float(r.secret_fraction), 0.0)


def optimize_full_distance(L_km: float, beta_R: float = BETA_R_REF) -> dict:
    """Jointly optimize fc, fq, delta, V_A; Pc is the minimum SNR-feasible power.

    At fixed fc and L, any power above the SNR boundary leaves classical
    throughput unchanged and increases both leakage and Raman noise. Hence the
    power optimum is attained at Pc=required_power_mW(fc,L).
    """
    bounds = [FC_BOUNDS, FQ_BOUNDS, DELTA_BOUNDS, VA_BOUNDS]
    starts = [np.array([fc, fq, delta, va])
              for fc in [0.25, 0.7, 1.5]
              for fq in [0.10, 0.20, FQ_BOUNDS[1]]
              for delta in [1.2, 2.5, 4.5]
              for va in [3.5, 5.0]]

    def calc(x):
        fc, fq, delta, va = map(float, x)
        pc = max(PC_BOUNDS_MW[0], required_power_mW(fc, L_km))
        return evaluate(fc, fq, delta, va, pc, L_km, beta_R=beta_R)

    def cons(x):
        d = calc(x)
        return np.array([d["C_inner_GHz"], d["C_outer_GHz"], d["C_receiver_GHz"],
                         d["secret_fraction"], d["R_c_net_Mbps"] - d["R_PE_Mbps"], d["C_reverse_Mbps"],
                         PC_BOUNDS_MW[1] - d["P_c_mW"]])

    best = None
    c = {"type": "ineq", "fun": cons}
    for start in starts:
        r = minimize(lambda x: -calc(x)["SCR_Mbps"], start, method="SLSQP",
                     bounds=bounds, constraints=c,
                     options={"maxiter": 350, "ftol": 1e-10})
        d = calc(r.x)
        if _feasible(d) and d["P_c_mW"] <= PC_BOUNDS_MW[1] + 1e-5 and (best is None or d["SCR_Mbps"] > best["SCR_Mbps"]):
            best = d
    if best is None:
        return {"L_km": L_km, "SCR_Mbps": 0.0}

    primary = best["SCR_Mbps"]
    floor = 0.999 * primary
    fc, fq, va = best["fc_GBd"], best["fq_GBd"], best["V_A_SNU"]
    pc = best["P_c_mW"]
    lo, hi = _delta_interval(fc, fq)
    def plateau(delta):
        return evaluate(fc, fq, delta, va, pc, L_km, beta_R=beta_R)["SCR_Mbps"] - floor
    if plateau(lo) >= 0:
        selected = lo
    else:
        selected = brentq(plateau, lo, hi, xtol=1e-10)
    result = evaluate(fc, fq, selected, va, pc, L_km, beta_R=beta_R)
    result["SCR_primary_Mbps"] = primary
    sep = optimize_separated(L_km)
    result["SKR_sep_Mbps"] = sep["SKR_sep_Mbps"]
    result["penalty_dB"] = 10.0 * np.log10(sep["SKR_sep_Mbps"] / result["SCR_Mbps"]) \
        if sep["SKR_sep_Mbps"] > 0 and result["SCR_Mbps"] > 0 else np.inf
    return result


==> simulations/verify_package.py <==
#!/usr/bin/env python3
"""Check stored numerical results against model identities and direct calculations."""

import hashlib
import json
import sys
import time
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.integrate import quad
from scipy.optimize import differential_evolution

import system_model as model
from key_rate_model import evaluate_trusted_key_rate

ROOT = Path(__file__).resolve().parents[1]
RESULTS = ROOT / "results"


def check(condition, message):
    if not condition:
        raise AssertionError(message)


def close(actual, expected, message, rtol=3e-8, atol=1e-8):
    check(
        np.isclose(actual, expected, rtol=rtol, atol=atol),
        f"{message}: {actual} != {expected}",
    )


def check_model_identities():
    platform = pd.read_csv(RESULTS / "platform_configuration_25km.csv").iloc[0]
    separated = model.BACKEND.optimize(
        model.T_ch(25.0), model.XI_A, model.ETA_B, model.XI_REC, model.BETA
    )
    matched_rate = 1000 * 0.125 * (1 - model.NU_PE) * separated.secret_fraction
    close(platform.SKR_sep_Mbps, matched_rate, "Matched 125-MBd reference")

    # SI conversion is calculated independently of the model constants.
    raman_si = (1550e-9) ** 3 * (3e-9 * 1e6) * 0.001 * 25000
    raman_si /= 6.62607015e-34 * 299792458**2
    close(model.raman_noise(1.0, 25.0), raman_si, "Raman SI conversion",
          rtol=1e-12, atol=1e-15)
    close(model.classical_snr_db(model.reference_power_mW(), 4.0, 25.0),
          14.0, "Reference SNR")
    close(model.required_power_mW(2.0, 25.0),
          model.reference_power_mW() / 2, "Baud-rate power scaling")
    close(model.required_power_mW(4.0, 75.0),
          10 * model.reference_power_mW(), "Distance power scaling")
    close(model.T_ch(25.0), 0.28, "Reference transmittance")


def check_stored_points():
    tables = (
        "distance_joint_optimization.csv",
        "spectral_sweep_25km.csv",
        "platform_configuration_25km.csv",
        "power_sweep_selected_distances.csv",
        "raman_sensitivity_100km.csv",
        "transmitter_noise_sensitivity.csv",
        "transport_efficiency_sensitivity.csv",
    )
    checked = 0
    try:
        for name in tables:
            for _, row in pd.read_csv(RESULTS / name).iterrows():
                if row.SCR_Mbps <= 0:
                    continue
                checked += 1
                efficiency = float(row.get("classical_net_efficiency", 0.95))
                model.CLASSICAL_NET_EFFICIENCY = efficiency
                model.OOB_ADMITTED_FRACTION = float(row.get("oob_admitted_fraction", 0.0))
                raman_coefficient = float(row.get("beta_R", model.BETA_R_REF))
                result = model.evaluate(
                    row.fc_GBd, row.fq_GBd, row.delta_f_GHz, row.V_A_SNU,
                    row.P_c_mW, row.L_km, beta_R=raman_coefficient,
                )
                for column in (
                    "SCR_Mbps", "R_sup_Mbps", "R_PE_Mbps", "R_EC_Mbps",
                    "R_c_net_Mbps", "xi_leak_SNU", "xi_Raman_SNU",
                ):
                    close(row[column], result[column], f"{name}: {column}")
                check(model._feasible(result, tol=1e-4), f"{name}: infeasible point")
                check(result["C_classical_Mbps"] >= -1e-4,
                      f"{name}: forward capacity exceeded")
                check(model.PC_BOUNDS_MW[0] - 1e-7 <= row.P_c_mW
                      <= model.PC_BOUNDS_MW[1] + 1e-7, f"{name}: power bound")
                close(row.R_sup_Mbps, row.R_PE_Mbps + row.R_EC_Mbps,
                      "Directional support traffic")
                close(row.R_c_net_Mbps, 2000 * efficiency * row.fc_GBd,
                      "Net forward throughput")
                if "penalty_dB" in row and np.isfinite(row.penalty_dB):
                    close(row.penalty_dB,
                          10 * np.log10(row.SKR_sep_Mbps / row.SCR_Mbps),
                          "Sharing penalty")
                check(min(result[f"nu_{index}"] for index in range(1, 6))
                      >= 1 - 1e-7, "Covariance physicality")
    finally:
        model.OOB_ADMITTED_FRACTION = 0.0
        model.CLASSICAL_NET_EFFICIENCY = 0.95
    return checked


def check_direct_rates(distance):
    direct = []
    for length in (25.0, 50.0, 75.0, 100.0):
        row = distance[distance.L_km == length].iloc[0]
        key_rate = evaluate_trusted_key_rate(
            row.V_A_SNU, model.T_ch(length), row.xi_excess_input_SNU,
            model.ETA_B, model.XI_REC, model.BETA, cutoff=60, gh_order=32,
        )
        rate = 1000 * row.fq_GBd * (1 - model.NU_PE) * max(
            key_rate.secret_fraction, 0.0
        )
        close(rate, row.K_q_Mbps, "Direct security evaluator",
              rtol=2e-5, atol=3e-6)
        direct.append({"L_km": length, "direct_Mbps": rate,
                       "stored_Mbps": row.K_q_Mbps,
                       "difference_Mbps": rate - row.K_q_Mbps})
    return direct


def check_spectral_overlap(row):
    fc, fq, delta = row.fc_GBd, row.fq_GBd, row.delta_f_GHz

    def classical_psd(frequency):
        absolute = abs(frequency)
        inner, outer = 0.9 * fc / 2, 1.1 * fc / 2
        if absolute <= inner:
            return 1 / fc
        if absolute >= outer:
            return 0.0
        return (1 + np.cos(np.pi * (absolute - inner) / (0.1 * fc))) / (2 * fc)

    cutoff = 1.3 * fq / 2
    edges = [-1.1 * fc / 2, -0.9 * fc / 2, 0.9 * fc / 2, 1.1 * fc / 2]
    overlap = sum(
        quad(lambda frequency: classical_psd(frequency) /
             (1 + ((frequency + delta) / cutoff) ** 8),
             left, right, epsabs=1e-15, epsrel=1e-9)[0]
        for left, right in zip(edges[:-1], edges[1:])
    )
    close(overlap, row.spectral_overlap, "Independent overlap integral",
          rtol=2e-5, atol=1e-13)
    return overlap


def check_return_capacity(row):
    original = model.RETURN_CAPACITY_MBPS
    try:
        model.RETURN_CAPACITY_MBPS = 1.0
        blocked = model.evaluate(
            row.fc_GBd, row.fq_GBd, row.delta_f_GHz,
            row.V_A_SNU, row.P_c_mW, 25.0,
        )
        check(blocked["SCR_Mbps"] == 0 and blocked["C_reverse_Mbps"] < 0,
              "Return-capacity rejection")
    finally:
        model.RETURN_CAPACITY_MBPS = original


def check_receiver_points():
    original = (model.B_RX_GHZ, model.FQ_BOUNDS, model.XI_REC)
    try:
        for _, row in pd.read_csv(
            RESULTS / "receiver_bandwidth_codesign_25km.csv"
        ).iterrows():
            model.B_RX_GHZ = row.B_RX_GHz
            model.FQ_BOUNDS = (0.05, row.B_RX_GHz / 1.3)
            model.XI_REC = model.receiver_electronic_noise(row.B_RX_GHz)
            result = model.evaluate(
                row.fc_opt_GBd, row.fq_opt_GBd, row.delta_f_opt_GHz,
                row.V_A_opt_SNU, row.P_c_opt_mW, 25.0,
            )
            close(result["SCR_Mbps"], row.SCR_shared_Mbps, "Receiver rate")
            close(result["R_EC_Mbps"], row.R_EC_Mbps, "Receiver return load")
            check(model._feasible(result), "Receiver feasibility")
    finally:
        model.B_RX_GHZ, model.FQ_BOUNDS, model.XI_REC = original


def check_zero_rate_scenarios():
    checks = []
    floor = pd.read_csv(RESULTS / "transmitter_noise_sensitivity.csv")
    for _, row in floor[floor.SCR_Mbps <= 0].iterrows():
        # Relax forward throughput and intended leakage for an optimistic bound.
        power = max(model.PC_BOUNDS_MW[0],
                    model.required_power_mW(model.FC_BOUNDS[0], row.L_km))
        symbol_rate = model.FQ_BOUNDS[1]
        added_noise = (
            2 * model.ETA_POL * power * 1e-3 * row.oob_admitted_fraction
            / (model.H_PLANCK * model.NU_Q_HZ * symbol_rate * 1e9)
            + model.raman_noise(power, row.L_km)
        )
        relaxed_rate = model.shared_noise_rate(added_noise, row.L_km)
        check(relaxed_rate < 1e-8, "Uncorroborated zero-rate scenario")
        checks.append({"L_km": row.L_km,
                       "epsilon_OOB": row.oob_admitted_fraction,
                       "relaxed_rate_Mbps": relaxed_rate})
    return checks


def check_optimizer(distance):
    checks = []
    for length in (25.0, 100.0):
        target = distance[distance.L_km == length].iloc[0]

        def objective(candidate):
            fc, fq, va = map(float, candidate)
            lower, upper = model._delta_interval(fc, fq)
            if upper < lower:
                return 1e5
            power = max(model.PC_BOUNDS_MW[0], model.required_power_mW(fc, length))
            result = model.evaluate(fc, fq, upper, va, power, length)
            violation = max(0, -result["C_reverse_Mbps"])
            violation += max(0, -result["C_classical_Mbps"])
            violation += 1e3 * max(0, power - model.PC_BOUNDS_MW[1])
            return -result["SCR_Mbps"] + 1e3 * violation

        fit = differential_evolution(
            objective, [model.FC_BOUNDS, model.FQ_BOUNDS, model.VA_BOUNDS],
            seed=20260915 + int(length), popsize=10, maxiter=120,
            tol=1e-8, polish=True,
        )
        best_rate = -fit.fun
        check(best_rate <= target.SCR_primary_Mbps * 1.0002 + 2e-5,
              "Independent optimizer exceeds stored maximum")
        check(best_rate >= target.SCR_primary_Mbps * 0.999 - 2e-5,
              "Independent optimizer misses stored maximum")
        checks.append({"L_km": length, "DE_primary_Mbps": best_rate,
                       "SLSQP_primary_Mbps": target.SCR_primary_Mbps})
    return checks


def main():
    started = time.time()
    check_model_identities()
    checked = check_stored_points()
    distance = pd.read_csv(RESULTS / "distance_joint_optimization.csv")
    check(list(distance.L_km) == list(np.arange(25.0, 101.0, 5.0)),
          "Distance sweep coverage")
    direct = check_direct_rates(distance)
    overlap = check_spectral_overlap(distance.iloc[0])
    check_return_capacity(distance.iloc[0])
    check_receiver_points()
    zero_rates = check_zero_rate_scenarios()
    optimizers = check_optimizer(distance)

    hashes = {
        str(path.relative_to(ROOT)): hashlib.sha256(path.read_bytes()).hexdigest()
        for path in sorted(RESULTS.glob("*.csv"))
    }
    report = {
        "status": "passed",
        "positive_operating_points_checked": checked,
        "direct_checks": direct,
        "zero_rate_checks": zero_rates,
        "optimizer_cross_checks": optimizers,
        "overlap_integral": overlap,
        "elapsed_seconds": time.time() - started,
        "result_sha256": hashes,
        "scope": "Finite numerical consistency checks; not a security proof or experimental validation.",
    }
    output = ROOT / (sys.argv[1] if len(sys.argv) > 1
                     else "validation/verification.json")
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(report, indent=2))
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()

